Measure Learning at Steady State: A BIRD-SQL Formula 1 Case Study

Continual Learning Bench scores learning as short-horizon gain versus a reset baseline and finds naive full-context ICL strongest among the memories it tested. We treat ICL as one learning system and score it on a longer shared-world schedule. Steady-state learning is the gap versus baseline on a pre-set late window (last 40 of 174 BIRD-SQL formula-1 questions). We split the score into exploration efficiency (SQL probes), task reward (hits), and delivery cost (API dollars and context size). On gpt-5.6-luna, late probes fall from 4.6-5.6 to 0.95 while hits rise only modestly and ICL context grows to about 95k tokens with cost roughly doubling. Short-horizon gain understates the late probe saving and misses the cost inversion, so we find that unbounded ICL is a poor candidate for the learning mechanism.

==> anc/README.txt <==
Ancillary files for "Measure Learning at Steady State" (Manoj Bajaj).

citation.bib
  BibTeX for this paper. Fill the arXiv id after announcement.

harbor-hub-urls.txt
  Public Harbor Hub URLs for every job in the paper.
  Representative: https://hub.harborframework.com/jobs/3153e228-23b5-4beb-9398-d7d341797302

f1-luna-r1-icl-vs-baseline.html
  Interactive per-question plots for gpt-5.6-luna baseline r1 vs ICL
  (queries, cumulative queries, context tokens, API cost). Open in a browser.
  This is not the article.

f1-icl-full-r2-terra-stitched.json
  Stitched Terra ICL metrics for questions 1-174.


==> anc/f1-luna-r1-icl-vs-baseline.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>F1 174 — Baseline vs ICL</title>
<link rel="preconnect" href="https://fonts.googleapis.com">
<link rel="preconnect" href="https://fonts.gstatic.com" crossorigin>
<link href="https://fonts.googleapis.com/css2?family=IBM+Plex+Mono:wght@400;500;600&family=Teko:wght@400;500;600&display=swap" rel="stylesheet">
<style>
  :root {
    --asphalt: #16120e;
    --panel: #1f1a15;
    --ink: #efe6d0;
    --mute: #8d8374;
    --icl: #ff5318;
    --base: #79b7c9;
    --cursor: #f3d15a;
    --grid: rgba(239, 230, 208, 0.07);
    --line: rgba(239, 230, 208, 0.16);
  }
  * { box-sizing: border-box; margin: 0; padding: 0; }
  html, body { background: var(--asphalt); color: var(--ink); }
  body {
    font-family: "IBM Plex Mono", ui-monospace, monospace;
    min-height: 100vh;
    padding: 28px 32px 48px;
  }
  header {
    display: grid;
    grid-template-columns: 1fr auto;
    gap: 16px 32px;
    align-items: end;
    border-bottom: 1px solid var(--line);
    padding-bottom: 18px;
    margin-bottom: 22px;
  }
  .kicker {
    font-family: Teko, "Arial Narrow", sans-serif;
    font-size: 15px;
    letter-spacing: 0.28em;
    text-transform: uppercase;
    color: var(--mute);
  }
  h1 {
    font-family: Teko, "Arial Narrow", sans-serif;
    font-weight: 500;
    font-size: clamp(42px, 6vw, 72px);
    line-height: 0.85;
    letter-spacing: 0.02em;
    text-transform: uppercase;
  }
  .legend {
    display: flex;
    gap: 22px;
    justify-content: flex-end;
    font-size: 12px;
  }
  .swatch { display: flex; align-items: center; gap: 8px; }
  .swatch i {
    width: 18px; height: 3px; display: block;
  }
  .icl i { background: var(--icl); }
  .base i { background: var(--base); }
  .note {
    grid-column: 1 / -1;
    color: var(--mute);
    font-size: 12px;
    line-height: 1.45;
    max-width: 72ch;
  }
  .means {
    width: 100%;
    border-collapse: collapse;
    margin-bottom: 22px;
    background: var(--panel);
    border: 1px solid var(--line);
  }
  .means th, .means td {
    padding: 12px 16px;
    text-align: right;
    border-bottom: 1px solid var(--line);
  }
  .means th:first-child, .means td:first-child {
    text-align: left;
  }
  .means thead th {
    font-family: Teko, "Arial Narrow", sans-serif;
    font-weight: 500;
    letter-spacing: 0.14em;
    text-transform: uppercase;
    font-size: 15px;
    color: var(--mute);
  }
  .means tbody td {
    font-size: 18px;
    font-weight: 600;
  }
  .means tbody th {
    font-size: 13px;
    font-weight: 500;
  }
  .icl-c { color: var(--icl); }
  .base-c { color: var(--base); }
  .charts { display: flex; flex-direction: column; gap: 18px; }
  .chart {
    background: var(--panel);
    border: 1px solid var(--line);
    padding: 10px 8px 6px 0;
  }
  .chart-head {
    display: flex;
    justify-content: space-between;
    align-items: baseline;
    padding: 2px 16px 6px 18px;
  }
  .chart-head h2 {
    font-family: Teko, "Arial Narrow", sans-serif;
    font-size: 22px;
    font-weight: 500;
    letter-spacing: 0.12em;
    text-transform: uppercase;
  }
  .readout {
    font-size: 12px;
    color: var(--mute);
    min-height: 1.2em;
    text-align: right;
  }
  svg { display: block; width: 100%; height: 220px; }
  .axis { fill: var(--mute); font-size: 11px; font-family: "IBM Plex Mono", monospace; }
  .gridline { stroke: var(--grid); stroke-width: 1; }
  .icl-line { fill: none; stroke: var(--icl); stroke-width: 1.7; }
  .base-line { fill: none; stroke: var(--base); stroke-width: 1.7; }
  .icl-fill { fill: rgba(255, 83, 24, 0.16); }
  .cursor { stroke: var(--cursor); stroke-width: 1.2; }
  .hit { r: 2.2; }
  @media (max-width: 720px) {
    body { padding: 18px 12px 36px; }
    header { grid-template-columns: 1fr; }
    .legend { justify-content: flex-start; }
    svg { height: 180px; }
  }
  @media (prefers-reduced-motion: reduce) {
    * { transition: none !important; }
  }
</style>
</head>
<body>
  <header>
    <div>
      <div class="kicker">Database analytics · 174 questions</div>
      <h1>Baseline vs ICL</h1>
    </div>
    <div class="legend">
      <div class="swatch base"><i></i>Baseline</div>
      <div class="swatch icl"><i></i>ICL</div>
    </div>
    <p class="note">
      Same task, same model (gpt-5.6-luna). ICL keeps the chat.
      Baseline starts a new chat on each question.
      Wall time is omitted: ICL hit 503 / TPM retries as the prompt grew.
    </p>
  </header>

  <table class="means">
    <thead>
      <tr>
        <th></th>
        <th class="base-c">Baseline</th>
        <th class="icl-c">ICL</th>
      </tr>
    </thead>
    <tbody>
      <tr>
        <th>Mean correctness</th>
        <td class="base-c">37%</td>
        <td class="icl-c">43%</td>
      </tr>
      <tr>
        <th>Mean queries</th>
        <td class="base-c">4.8</td>
        <td class="icl-c">1.1</td>
      </tr>
      <tr>
        <th>Mean cost</th>
        <td class="base-c">$0.026</td>
        <td class="icl-c">$0.057</td>
      </tr>
    </tbody>
  </table>

  <section class="charts">
    <article class="chart" id="c-q">
      <div class="chart-head">
        <h2>DB queries / question</h2>
        <div class="readout" data-readout></div>
      </div>
      <svg data-chart="queries"></svg>
    </article>
    <article class="chart" id="c-q-cum">
      <div class="chart-head">
        <h2>DB queries cumulative</h2>
        <div class="readout" data-readout></div>
      </div>
      <svg data-chart="queriesCum"></svg>
    </article>
    <article class="chart" id="c-x">
      <div class="chart-head">
        <h2>Context size / question</h2>
        <div class="readout" data-readout></div>
      </div>
      <svg data-chart="context"></svg>
    </article>
    <article class="chart" id="c-c">
      <div class="chart-head">
        <h2>API cost / question</h2>
        <div class="readout" data-readout></div>
      </div>
      <svg data-chart="cost"></svg>
    </article>
    <article class="chart" id="c-c-cum">
      <div class="chart-head">
        <h2>API cost cumulative</h2>
        <div class="readout" data-readout></div>
      </div>
      <svg data-chart="costCum"></svg>
    </article>
  </section>

<script>
const DATA = {"n":174,"qB":[6,2,2,5,3,5,3,2,3,3,3,6,2,3,6,3,2,2,6,3,13,2,3,6,2,7,6,2,5,2,4,2,2,5,6,8,3,3,4,3,2,4,5,3,3,3,6,5,4,9,5,7,5,2,6,4,7,2,2,5,3,2,6,7,3,3,3,2,2,2,4,2,3,2,5,7,5,2,3,2,9,4,5,9,4,5,5,2,2,8,10,8,6,17,5,2,3,14,15,2,3,3,6,5,6,2,2,9,6,4,4,5,4,5,4,3,5,6,6,2,10,4,2,2,6,2,7,7,3,2,10,7,2,5,2,6,7,3,2,3,2,4,2,2,5,3,2,3,6,6,3,4,10,3,2,2,6,7,3,2,9,2,18,12,6,8,17,9,10,4,13,6,3,6],"qI":[3,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,2,1,2,1,3,1,1,1,1,1,1,1,1,0,1,1,1,1,2,2,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,7,0,0,1,0,1,1,1,0,0,1,1,1,3,1,1,1,1,1,1,1,1,1,0,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,1,1,0,1,1,1,1,1,1,1,0,0,1,1,2,0,1,3,1,1],"cB":[0.017907,0.015174,0.01406,0.025828,0.020462,0.031894,0.020288,0.009621,0.022898,0.027593,0.019621,0.013923,0.015002,0.011777,0.054406,0.019858,0.020188,0.01361,0.018209,0.023445,0.127817,0.015823,0.010287,0.017509,0.01422,0.085943,0.018816,0.014628,0.012972,0.013947,0.019967,0.026998,0.01528,0.013442,0.024894,0.051532,0.010018,0.01464,0.01264,0.009824,0.009623,0.019756,0.015643,0.014444,0.01815,0.018895,0.01766,0.018885,0.029802,0.030738,0.038878,0.061741,0.020049,0.014348,0.015733,0.013277,0.041843,0.01361,0.017177,0.015526,0.031092,0.02388,0.022808,0.022363,0.010519,0.009833,0.009178,0.012361,0.013456,0.013762,0.029234,0.012864,0.009731,0.009158,0.014873,0.07544,0.023449,0.009299,0.019542,0.013733,0.022795,0.012862,0.015604,0.054329,0.031033,0.012963,0.013109,0.013873,0.013881,0.071528,0.060207,0.065973,0.036829,0.058683,0.019158,0.009779,0.0179,0.087087,0.121973,0.012594,0.021382,0.010595,0.019363,0.01347,0.014226,0.015317,0.015838,0.022774,0.055599,0.048445,0.01859,0.039824,0.025563,0.034422,0.02112,0.021279,0.059425,0.014546,0.023896,0.012792,0.027297,0.017756,0.014522,0.012968,0.036306,0.013927,0.034038,0.0601,0.020759,0.01779,0.036567,0.022812,0.01424,0.021606,0.023374,0.017744,0.034127,0.023036,0.014787,0.02473,0.016074,0.028302,0.019579,0.015751,0.016982,0.011009,0.021674,0.009625,0.017288,0.014839,0.010687,0.014809,0.062834,0.024814,0.015181,0.016985,0.044418,0.020646,0.02477,0.016102,0.025619,0.015536,0.063128,0.04508,0.051288,0.035638,0.101865,0.051667,0.06069,0.029725,0.050822,0.038133,0.017369,0.014357],"cI":[0.021829,0.008826,0.008824,0.008404,0.009064,0.011008,0.012282,0.010284,0.010899,0.010967,0.022024,0.012586,0.013381,0.013586,0.029369,0.016802,0.024143,0.016753,0.024277,0.018617,0.034573,0.020507,0.020109,0.020945,0.020963,0.023258,0.022489,0.02282,0.022991,0.017274,0.024914,0.024312,0.025618,0.026042,0.033792,0.039917,0.026317,0.037135,0.028825,0.028533,0.028947,0.030126,0.03012,0.030143,0.030711,0.034553,0.033431,0.033258,0.034968,0.035652,0.037084,0.049767,0.039028,0.036562,0.036547,0.038278,0.038715,0.038074,0.039818,0.039339,0.039316,0.044066,0.058522,0.041984,0.041332,0.041964,0.042028,0.042318,0.042669,0.043277,0.051444,0.044758,0.04477,0.045528,0.04901,0.078406,0.050978,0.049439,0.053882,0.050972,0.052297,0.051958,0.052208,0.055234,0.058845,0.054757,0.05559,0.055477,0.056091,0.153998,0.048909,0.044167,0.058846,0.046967,0.059931,0.059873,0.061397,0.04876,0.060035,0.062002,0.067522,0.063232,0.099679,0.064882,0.065695,0.065893,0.067539,0.067548,0.068136,0.074498,0.070643,0.070021,0.052119,0.074009,0.070652,0.071792,0.093848,0.073362,0.07258,0.073034,0.231693,0.074335,0.07342,0.074175,0.07719,0.075034,0.079597,0.080948,0.07819,0.077903,0.07885,0.078513,0.079929,0.079681,0.086386,0.081971,0.081491,0.081908,0.082272,0.083726,0.08308,0.085348,0.085172,0.085333,0.085679,0.085381,0.090468,0.086321,0.087544,0.087215,0.087484,0.087456,0.090832,0.066406,0.089024,0.09015,0.068843,0.091687,0.09157,0.091723,0.092523,0.092043,0.095535,0.096406,0.069911,0.071719,0.096519,0.095435,0.121745,0.071675,0.096865,0.151271,0.097485,0.099487],"xB":[3137,3336,3072,3498,4451,5580,3907,1661,3507,4804,3644,2272,3108,1943,6153,4058,3927,2987,3097,4445,15464,3529,1865,3004,3029,9557,3137,3053,2403,3012,3632,4656,3348,2268,3762,5949,1796,2917,2298,1789,2049,3818,3068,3251,3593,3638,2847,3022,4563,3836,4430,8850,2673,3071,3151,2167,4824,3002,3475,2528,6991,3870,3057,3339,1840,1822,1716,2897,2992,3199,4416,2978,1779,1638,2422,10491,2858,1635,3511,3008,3249,2135,2624,8610,4802,2244,2405,3038,3050,6308,6262,8120,5357,7418,2853,1679,3213,8214,11044,2940,3868,1932,2827,2377,2363,3106,3181,3194,6684,7574,2628,4976,4217,5143,3548,4106,5442,2334,3961,2959,3577,2495,3146,2928,4778,3288,3673,6516,3809,3569,3827,3190,3088,2895,3737,2957,6236,4762,3207,4655,3379,4167,3432,3255,2650,1870,3650,1832,3234,2523,1888,2358,5556,4395,3249,3741,6164,3358,4233,3136,3765,3390,6887,5581,8173,4878,10191,8037,8433,4490,5972,4974,3224,2421],"xI":[4309,4797,5264,5652,6052,6566,7298,7668,8051,8423,9541,9911,10314,10700,12312,12968,13687,14070,14693,15127,16774,17203,17566,17975,18345,18956,19376,19781,20161,20471,20922,21329,21855,22302,22885,23810,24142,25166,25602,25974,26388,26832,27224,27585,27956,28810,29276,29737,30249,30774,31345,32184,32780,33216,33624,34164,34643,35032,35511,35927,36334,37121,38300,38716,39061,39454,39794,40132,40464,40831,42007,42368,42695,43053,43758,46256,46795,47138,47903,48292,48716,49107,49485,50124,51670,52043,52472,52837,53237,54828,55460,55799,56186,56648,57028,57389,57819,58316,59441,59776,60562,60904,61626,62013,62453,62840,63388,63816,64267,65298,65944,66364,66685,67418,67801,68238,68950,69397,69774,70191,70546,71014,71342,71694,72241,72606,73279,73951,74400,74805,75306,75685,76170,76606,77566,78051,78435,78846,79251,79726,80126,80627,81127,81576,82022,82424,83278,83664,84102,84474,84846,85188,85717,86025,86410,86835,87247,87705,88118,88534,88979,89355,89902,90534,90835,91234,91751,92162,92785,93092,93518,94453,94828,95293],"hB":[0,0,1,1,1,1,1,1,0,1,0,0,1,1,0,0,0,1,1,0,0,1,0,1,1,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,0,0,1,1,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,1,0,1,1],"hI":[0,0,1,1,1,1,1,1,0,1,0,0,1,1,0,0,1,1,1,0,0,1,0,1,1,0,1,1,0,1,1,0,0,0,0,1,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,1,1,1,1,1,0,0,1,1,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,1,1,0,1,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,1,1,0,1,0]};

const PAD = { t: 12, r: 16, b: 28, l: 58 };

function $(sel, root=document) { return root.querySelector(sel); }
function niceMax(v) {
  if (v <= 0) return 1;
  const p = Math.pow(10, Math.floor(Math.log10(v)));
  const n = v / p;
  const m = n <= 1 ? 1 : n <= 2 ? 2 : n <= 2.5 ? 2.5 : n <= 5 ? 5 : 10;
  return m * p;
}
function ticks(max, n=4) {
  const out = [];
  for (let i = 0; i <= n; i++) out.push(max * i / n);
  return out;
}
function xAt(i, w) {
  const n = DATA.n;
  return PAD.l + (i / (n - 1)) * (w - PAD.l - PAD.r);
}
function yAt(v, max, h) {
  return PAD.t + (1 - v / max) * (h - PAD.t - PAD.b);
}
function path(values, max, w, h) {
  return values.map((v, i) => {
    const x = xAt(i, w).toFixed(1);
    const y = yAt(v, max, h).toFixed(1);
    return `${i ? "L" : "M"}${x},${y}`;
  }).join(" ");
}
function area(values, max, w, h) {
  const top = path(values, max, w, h);
  const x0 = xAt(0, w).toFixed(1);
  const x1 = xAt(values.length - 1, w).toFixed(1);
  const yb = yAt(0, max, h).toFixed(1);
  return `${top} L${x1},${yb} L${x0},${yb} Z`;
}
function fmtQ(v) { return String(Math.round(v)); }
function fmtTok(v) { return v >= 1000 ? (v/1000).toFixed(1) + "k" : String(v); }
function fmtUsd(v) { return "$" + v.toFixed(3); }
function fmtUsdCum(v) { return "$" + v.toFixed(2); }
function cumsum(values) {
  let s = 0;
  return values.map((v) => (s += v));
}

const qBCum = cumsum(DATA.qB);
const qICum = cumsum(DATA.qI);
const cBCum = cumsum(DATA.cB);
const cICum = cumsum(DATA.cI);

const CHARTS = [
  {
    key: "queries",
    yB: DATA.qB, yI: DATA.qI,
    max: niceMax(Math.max(...DATA.qB, ...DATA.qI)),
    fmt: fmtQ,
    yLabel: (t) => String(Math.round(t)),
    unit: "queries",
  },
  {
    key: "queriesCum",
    yB: qBCum, yI: qICum,
    max: niceMax(Math.max(...qBCum, ...qICum)),
    fmt: fmtQ,
    yLabel: (t) => String(Math.round(t)),
    unit: "queries",
  },
  {
    key: "context",
    yB: DATA.xB, yI: DATA.xI,
    max: niceMax(Math.max(...DATA.xB, ...DATA.xI)),
    fmt: fmtTok,
    yLabel: (t) => fmtTok(t),
    unit: "tokens",
    fillIcl: true,
  },
  {
    key: "cost",
    yB: DATA.cB, yI: DATA.cI,
    max: niceMax(Math.max(...DATA.cB, ...DATA.cI)),
    fmt: fmtUsd,
    yLabel: (t) => "$" + t.toFixed(2),
    unit: "USD",
  },
  {
    key: "costCum",
    yB: cBCum, yI: cICum,
    max: niceMax(Math.max(...cBCum, ...cICum)),
    fmt: fmtUsdCum,
    yLabel: (t) => "$" + t.toFixed(0),
    unit: "USD",
  },
];

function draw(svg, spec) {
  const w = svg.clientWidth || 900;
  const h = svg.clientHeight || 220;
  svg.setAttribute("viewBox", `0 0 ${w} ${h}`);
  const yt = ticks(spec.max);
  const xt = [1, 20, 40, 60, 80, 100, 120, 140, 160, 174];
  let grid = yt.map(t => {
    const y = yAt(t, spec.max, h);
    return `<line class="gridline" x1="${PAD.l}" x2="${w-PAD.r}" y1="${y}" y2="${y}"/>
      <text class="axis" x="${PAD.l-8}" y="${y+3}" text-anchor="end">${spec.yLabel(t)}</text>`;
  }).join("");
  grid += xt.map(q => {
    const x = xAt(q-1, w);
    return `<text class="axis" x="${x}" y="${h-8}" text-anchor="middle">${q}</text>`;
  }).join("");
  const fill = spec.fillIcl
    ? `<path class="icl-fill" d="${area(spec.yI, spec.max, w, h)}"/>`
    : "";
  svg.innerHTML = `
    ${grid}
    ${fill}
    <path class="base-line" d="${path(spec.yB, spec.max, w, h)}"/>
    <path class="icl-line" d="${path(spec.yI, spec.max, w, h)}"/>
    <line class="cursor" x1="-10" x2="-10" y1="${PAD.t}" y2="${h-PAD.b}" />
  `;
  svg._spec = spec;
  svg._geom = { w, h };
}

function idxFromX(svg, clientX) {
  const rect = svg.getBoundingClientRect();
  const w = svg._geom.w;
  const x = (clientX - rect.left) * (w / rect.width);
  const t = (x - PAD.l) / (w - PAD.l - PAD.r);
  return Math.max(0, Math.min(DATA.n - 1, Math.round(t * (DATA.n - 1))));
}

function setCursor(i) {
  CHARTS.forEach(spec => {
    const svg = document.querySelector(`svg[data-chart="${spec.key}"]`);
    const line = svg.querySelector(".cursor");
    const x = xAt(i, svg._geom.w);
    line.setAttribute("x1", x);
    line.setAttribute("x2", x);
    const article = svg.closest(".chart");
    const q = i + 1;
    const vI = spec.fmt(spec.yI[i]);
    const vB = spec.fmt(spec.yB[i]);
    article.querySelector("[data-readout]").textContent =
      `q-${String(q).padStart(3,"0")}  Baseline ${vB}  ·  ICL ${vI}`;
  });
}

function render() {
  CHARTS.forEach(spec => {
    const svg = document.querySelector(`svg[data-chart="${spec.key}"]`);
    draw(svg, spec);
  });
}

render();
addEventListener("resize", render);

document.querySelectorAll("svg[data-chart]").forEach(svg => {
  svg.addEventListener("mousemove", (e) => setCursor(idxFromX(svg, e.clientX)));
  svg.addEventListener("mouseleave", () => {
    document.querySelectorAll(".cursor").forEach(l => {
      l.setAttribute("x1", -10); l.setAttribute("x2", -10);
    });
    document.querySelectorAll("[data-readout]").forEach(el => el.textContent = "");
  });
});
</script>
</body>
</html>


==> anc/harbor-hub-urls.txt <==
Harbor Hub (public traces)

Luna baseline r1
  https://hub.harborframework.com/jobs/38429c53-e925-4915-be86-be3d6b5f7a91
Luna baseline r2
  https://hub.harborframework.com/jobs/3bc81708-5219-40fe-b485-0128b2fb5a8a
Luna baseline r3
  https://hub.harborframework.com/jobs/3824a4cc-7e8e-4d41-bd09-452ed6187566
Luna ICL
  https://hub.harborframework.com/jobs/c5a462ac-ed07-4d77-895b-00544701970a
Luna compact 25k
  https://hub.harborframework.com/jobs/06552de1-23d7-411e-bbf5-c093ff35b639
Terra baseline
  https://hub.harborframework.com/jobs/fe2a8bdb-ef3d-40a9-b696-ff43267f4801
Terra ICL q1-121
  https://hub.harborframework.com/jobs/38e0271b-0ca4-4e7d-be85-e0db8bc3ed5a
Terra ICL q122-174
  https://hub.harborframework.com/jobs/eedac1a3-6d8d-4389-b66b-606b98b75ddd
Terra compact 25k
  https://hub.harborframework.com/jobs/3153e228-23b5-4beb-9398-d7d341797302

Representative (last upload): https://hub.harborframework.com/jobs/3153e228-23b5-4beb-9398-d7d341797302

